On the computation of fundamental functions and Abelian differentials of the third kind

We consider the construction of the fundamental function and Abelian differentials of the third kind on a plane algebraic curve over the field of complex numbers that has no singular points. The algorithm for constructing differentials of the third kind is described in Weierstrass's Lectures. The article discusses its implementation in the Sage computer algebra system. The specificity of this algorithm, as well as the very concept of the differential of the third kind, implies the use of not only rational numbers, but also algebraic ones, even when the equation of the curve has integer coefficients. Sage has a built-in algebraic number field tool that allows implementing Weierstrass's algorithm almost verbatim. The simplest example of an elliptic curve shows that it requires too many resources, going far beyond the capabilities of an office computer. Then the symmetrization of the method is proposed and implemented, which solves the problem and allows significant economy of resources. The algorithm for constructing a differential of the third kind is used to find the value of the fundamental function according to the duality principle. Examples explored in the Sage system are provided.

==> iii.sage <==
var("x,y,dx")
f=x^3-y^3+2*x*y+x-2*y+1
x1=0
x2=1
y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]

def iii_eqs(f,p1,p2):
    [x1,y1]=p1
    [x2,y2]=p2
    r=QQ[x,y](f).degree()
    m=[x^i*y^j for i in range(r) for j in range(r) if i+j<r]
    c=var(['c'+str(i) for i in range(len(m))])
    E=sum([c[i]*m[i] for i in range(len(m))])
    R1=[z for z in QQbar[y](f.subs(x=x1)).roots(multiplicities=False)]
    R2=[z for z in QQbar[y](f.subs(x=x2)).roots(multiplicities=False)]
    eqs1=[]
    for z in R1:
        if z==y1:
            eqs1.append((E-(x2-x1)*diff(f,y)).subs([x==x1,y==y1]))
        else:
            eqs1.append(E.subs([x==x1,y==z]))
    eqs2=[]
    for z in R2:
        if z==y2:
            eqs2.append((E-(x2-x1)*diff(f,y)).subs([x==x2,y==y2]))
        else:
            eqs2.append(E.subs([x==x2,y==z]))    
    return eqs1+eqs2

def iii_eqs_sym(f,p1,p2):
    [x1,y1]=p1
    [x2,y2]=p2
    r=QQ[x,y](f).degree()
    m=[x^i*y^j for i in range(r) for j in range(r) if i+j<r]
    c=var(['c'+str(i) for i in range(len(m))])
    E=sum([c[i]*m[i] for i in range(len(m))])
    R1=[z for z in QQbar[y](f.subs(x=x1)).roots(multiplicities=False)]
    R2=[z for z in QQbar[y](f.subs(x=x2)).roots(multiplicities=False)]
    eqs1=[]
    for z in R1:
        if z==y1:
            eqs1.append((E-(x2-x1)*diff(f,y)).subs([x==x1,y==y1]))
        else:
            eqs1.append(E.subs([x==x1,y==z]))
    teqs1=[sum([R1[s]^m*eqs1[s] for s in range(len(R1))]) for m in range(r)]
    eqs2=[]
    for z in R2:
        if z==y2:
            eqs2.append((E-(x2-x1)*diff(f,y)).subs([x==x2,y==y2]))
        else:
            eqs2.append(E.subs([x==x2,y==z]))    
    teqs2=[sum([R2[s]^m*eqs2[s] for s in range(len(R2))]) for m in range(r)]
    return teqs1+teqs2
    
def iii(f,p1,p2):
    [x1,y1]=p1
    [x2,y2]=p2
    r=QQ[x,y](f).degree()
    m=[x^i*y^j for i in range(r) for j in range(r) if i+j<r]
    c=var(['c'+str(i) for i in range(len(m))])
    E=sum([c[i]*m[i] for i in range(len(m))])
    R1=[z for z in QQbar[y](f.subs(x=x1)).roots(multiplicities=False)]
    R2=[z for z in QQbar[y](f.subs(x=x2)).roots(multiplicities=False)]
    eqs1=[]
    for z in R1:
        if z==y1:
            eqs1.append((E-(x2-x1)*diff(f,y)).subs([x==x1,y==y1]))
        else:
            eqs1.append(E.subs([x==x1,y==z]))
    teqs1=[sum([R1[s]^m*eqs1[s] for s in range(len(R1))]) for m in range(r)]
    eqs2=[]
    for z in R2:
        if z==y2:
            eqs2.append((E-(x2-x1)*diff(f,y)).subs([x==x2,y==y2]))
        else:
            eqs2.append(E.subs([x==x2,y==z]))    
    teqs2=[sum([R2[s]^m*eqs2[s] for s in range(len(R2))]) for m in range(r)]
    eqs=teqs1+teqs2
    S=lsolve(eqs,c)
    ans=E.subs(S)/(x-x1)/(x2-x)/diff(f,y)*dx
    return ans
       
def haupt_fuction_eval(f,p1,p2,pp,A):
    u=iii(f,p1,p2)
    r=QQ[x,y](f).degree()
    m=[x^i*y^j for i in range(r) for j in range(r) if i+j<r-2]
    if len(m)==1:
        c=[var("c0")]
    else:
        c=var(['c'+str(i) for i in range(len(m))])
    E=sum([c[i]*m[i] for i in range(len(m))])
    eqs=[u.subs([x==a,dx==1]).subs(y=b) + (E*dx/diff(f,y)).subs([x==a,dx==1]).subs(y=b) for [a,b] in A]
    S=lsolve(eqs,c)
    E = QQbar(sum([(c[i]).subs(S)*(m[i]).subs([x==pp[0], y==pp[1]]) for i in range(len(m))]))
    d = QQbar((1/diff(f,y)).subs(x=pp[0]).subs(y=pp[1]))
    u = QQbar(u.subs(dx=1).subs(x=pp[0]).subs(y=pp[1]))
    return u+E*d

def lsolve(eqs,x,K=QQbar,T=False):
    n=len(eqs)
    m=len(x)
    A=matrix(K, n, m, lambda i, j: eqs[i].coefficient(x[j]))
    b=matrix(K, n, 1, lambda i, j: -eqs[i].subs([xx==0 for xx in x]))
    x_eval=A \ b
    if T==True:
        ans=x_eval
    else:
        ans=[x[i]==K(x_eval[i][0]) for i in range(m)]
    return ans


==> malykh.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (malykh.sagetex.sage) was *autogenerated* from malykh.tex with sagetex.sty version 2015/08/26 v3.0-92d9f7a.
import sagetex
_st_ = sagetex.SageTeXProcessor('malykh', version='2015/08/26 v3.0-92d9f7a', version_check=True)
try:
 _st_.current_tex_line = 217
 _st_.commandline(0, r"""
sage: var("x,y,dx")
sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]
""", globals(), locals(), True)
except:
 _st_.goboom(224)
try:
 _st_.current_tex_line = 226
 _st_.commandline(1, r"""
sage: load("iii.sage")
sage: iii_eqs(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(229)
try:
 _st_.current_tex_line = 256
 _st_.commandline(2, r"""
sage: iii_eqs_sym(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(258)
try:
 _st_.current_tex_line = 260
 _st_.commandline(3, r"""
sage: eqs=iii_eqs_sym(f,[x1,y1],[x2,y2])
sage: eqs[1]
sage: eqs[1].coefficient(c2)
""", globals(), locals(), True)
except:
 _st_.goboom(264)
try:
 _st_.current_tex_line = 266
 _st_.commandline(4, r"""
sage: lsolve(eqs,[c0,c1,c2,c3,c4,c5])
""", globals(), locals(), True)
except:
 _st_.goboom(268)
try:
 _st_.current_tex_line = 270
 _st_.commandline(5, r"""
sage: iii(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(272)
try:
 _st_.current_tex_line = 338
 _st_.commandline(6, r"""
sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: a1=2
sage: xx=3
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]
sage: b1=QQbar[y](f.subs(x=a1)).roots(multiplicities=False)[0]
sage: yy=QQbar[y](f.subs(x=xx)).roots(multiplicities=False)[0]
""", globals(), locals(), True)
except:
 _st_.goboom(348)
try:
 _st_.current_tex_line = 350
 _st_.commandline(7, r"""
sage: haupt_fuction_eval(f,[x1,y1],[x2,y2],[xx,yy],[[a1,b1]])
""", globals(), locals(), True)
except:
 _st_.goboom(352)
_st_.endofdoc()


==> malykh.sagetex.sage.py <==
## -*- encoding: utf-8 -*-

# This file was *autogenerated* from the file malykh.sagetex.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_6 = Integer(6); _sage_const_5 = Integer(5); _sage_const_4 = Integer(4); _sage_const_261 = Integer(261); _sage_const_263 = Integer(263); _sage_const_265 = Integer(265); _sage_const_267 = Integer(267); _sage_const_349 = Integer(349); _sage_const_345 = Integer(345); _sage_const_214 = Integer(214); _sage_const_335 = Integer(335); _sage_const_255 = Integer(255); _sage_const_257 = Integer(257); _sage_const_253 = Integer(253); _sage_const_347 = Integer(347); _sage_const_269 = Integer(269); _sage_const_226 = Integer(226); _sage_const_221 = Integer(221); _sage_const_223 = Integer(223)## This file (malykh.sagetex.sage) was *autogenerated* from malykh.tex with sagetex.sty version 2015/08/26 v3.0-92d9f7a.
import sagetex
_st_ = sagetex.SageTeXProcessor('malykh', version='2015/08/26 v3.0-92d9f7a', version_check=True)
try:
 _st_.current_tex_line = _sage_const_214 
 _st_.commandline(_sage_const_0 , r"""
sage: var("x,y,dx")
sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_221 )
try:
 _st_.current_tex_line = _sage_const_223 
 _st_.commandline(_sage_const_1 , r"""
sage: load("iii.sage")
sage: iii_eqs(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_226 )
try:
 _st_.current_tex_line = _sage_const_253 
 _st_.commandline(_sage_const_2 , r"""
sage: iii_eqs_sym(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_255 )
try:
 _st_.current_tex_line = _sage_const_257 
 _st_.commandline(_sage_const_3 , r"""
sage: eqs=iii_eqs_sym(f,[x1,y1],[x2,y2])
sage: eqs[1]
sage: eqs[1].coefficient(c2)
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_261 )
try:
 _st_.current_tex_line = _sage_const_263 
 _st_.commandline(_sage_const_4 , r"""
sage: lsolve(eqs,[c0,c1,c2,c3,c4,c5])
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_265 )
try:
 _st_.current_tex_line = _sage_const_267 
 _st_.commandline(_sage_const_5 , r"""
sage: iii(f,[x1,y1],[x2,y2])
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_269 )
try:
 _st_.current_tex_line = _sage_const_335 
 _st_.commandline(_sage_const_6 , r"""
sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: a1=2
sage: xx=3
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]
sage: b1=QQbar[y](f.subs(x=a1)).roots(multiplicities=False)[0]
sage: yy=QQbar[y](f.subs(x=xx)).roots(multiplicities=False)[0]
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_345 )
try:
 _st_.current_tex_line = _sage_const_347 
 _st_.commandline(_sage_const_7 , r"""
sage: haupt_fuction_eval(f,[x1,y1],[x2,y2],[xx,yy],[[a1,b1]])
""", globals(), locals(), True)
except:
 _st_.goboom(_sage_const_349 )
_st_.endofdoc()



==> malykh_doctest.sage <==
r"""
This file was *autogenerated* from malykh.tex with sagetex.sty
version 2015/08/26 v3.0-92d9f7a. It contains the contents of all the
sageexample environments from malykh.tex. You should be able to
doctest this file with "sage -t malykh_doctest.sage".

It is always safe to delete this file; it is not used in typesetting your
document.

Sage commandline, line 217::

sage: var("x,y,dx")
sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]

Sage commandline, line 226::

sage: load("iii.sage")
sage: iii_eqs(f,[x1,y1],[x2,y2])

Sage commandline, line 256::

sage: iii_eqs_sym(f,[x1,y1],[x2,y2])

Sage commandline, line 260::

sage: eqs=iii_eqs_sym(f,[x1,y1],[x2,y2])
sage: eqs[1]
sage: eqs[1].coefficient(c2)

Sage commandline, line 266::

sage: lsolve(eqs,[c0,c1,c2,c3,c4,c5])

Sage commandline, line 270::

sage: iii(f,[x1,y1],[x2,y2])

Sage commandline, line 338::

sage: f=x^3-y^3+2*x*y+x-2*y+1
sage: x1=0
sage: x2=1
sage: a1=2
sage: xx=3
sage: y1=QQbar[y](f.subs(x=x1)).roots(multiplicities=False)[0]
sage: y2=QQbar[y](f.subs(x=x2)).roots(multiplicities=False)[0]
sage: b1=QQbar[y](f.subs(x=a1)).roots(multiplicities=False)[0]
sage: yy=QQbar[y](f.subs(x=xx)).roots(multiplicities=False)[0]

Sage commandline, line 350::

sage: haupt_fuction_eval(f,[x1,y1],[x2,y2],[xx,yy],[[a1,b1]])

"""

